Runtime Analysis of Cartesian Genetic Programming on Max: A Proven Exponential Speedup

Genetic Programming (GP) is a search paradigm inspired from natural evolution for the automated discovery of expressions, functions, and computer programs. Cartesian GP (CGP) is a flavor of GP that uses a graph-based model to encode candidate programs, as contrasted to the conventional Tree-based GP (TGP). Since its inception two decades ago, CGP has predominantly been analyzed empirically, thus little is known regarding its theoretical performance guarantees. This paper analyzes CGP for the Max problem, which has been only rigorously studied for TGP with a proven expected runtime superlinear in the optimal program length $n$. We prove that the expected time for the ($1$+$1$) CGP employing common mutation operators to evolve an equivalent optimal of the same output is polylogarithmic in $n$, specifically at most $O(\log^9{n})$. This is remarkable, as it shows an exponential speedup by switching to CGP. Our results shed light on the benefit and the compactness of the graph-based representation for programs, and on how CGP can navigate its search and fitness spaces efficiently. This is a first proven performance guarantee for CGP on an established benchmark problem. Experiments complement our theoretical findings.

==> data/lineplot_cgp.py <==
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

plt.rcParams.update({"font.size": 16})
plt.rcParams.update({"font.family": "serif"})
plt.rcParams.update({"mathtext.fontset":"cm"})

D_MIN = 1
D_MAX = 30

Y_MIN = 0
Y_MAX = 100000

Y_LIM = False
X_LIM = False

STEP = 5
X_TICKS = [n for n in range(D_MIN-1, D_MAX + 1, STEP)]
X_TICKS += [D_MAX]

data = pd.read_csv('max_plus_mul_log_cgp_sam_prob_1_30.csv')

fig, ax = plt.subplots(figsize=(8, 6))

p = sns.lineplot(
    data=data,
    x="d", y="num_iters",
    hue="model", style="model",
    markers=True, dashes=False,
    ax=ax
)

p.set(xlabel="$D$", ylabel="Average Number of Iterations", yscale="linear")
p.set_xticks(X_TICKS)
p.set_xticklabels(str(d) for d in X_TICKS)


if X_LIM:
    plt.xlim(D_MIN, D_MAX)

if Y_LIM:
    plt.ylim(Y_MIN, Y_MAX)

fig.tight_layout()
plt.savefig("max_plus_mul_log_cgp_sam_prob_1_30.svg")
plt.show()


==> data/lineplot_cgp_logloglinfit.py <==
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

plt.rcParams.update({"font.size": 16})
plt.rcParams.update({"font.family": "serif"})
plt.rcParams.update({"mathtext.fontset":"cm"})

MODEL = ["simple_cgp_sam", "simple_cgp_prob"]

D_MIN = 6
D_MAX = 30

Y_MIN = 0
Y_MAX = 100000

Y_LIM = False
X_LIM = False

STEP = 5
X_TICKS = [n for n in range(D_MIN-1, D_MAX + 1, STEP)]
X_TICKS += [D_MAX]

data = pd.read_csv('max_plus_mul_log_cgp_sam_prob_1_30.csv')
data = data.drop(data[data["d"]<D_MIN].index) # remove noise from too small D

## -- linear fitting in the log-log scale with numpy
x = list(range(D_MIN,D_MAX+1,1))
y = {m:[data[(data["d"]==d) & (data["model"]==m)]["num_iters"].mean() for d in x] # extract the mean values
     for m in MODEL} 

coeff = {m:np.polyfit(np.log(x),np.log(y[m]),deg=1) for m in MODEL} # linear fitting in the log-scale
yref = {m:[np.exp(coeff[m][1])*np.power(d,coeff[m][0]) for d in x] # generate the fitting curves
        for m in MODEL}
ylabel= {m:"${:.2f} \\times D^{{{:.2f}}}$".format(np.exp(coeff[m][1]),coeff[m][0]) for m in MODEL} # labels for the curves

# create the dataframe for the fitting curve
dfref = pd.DataFrame(data={"x":x, **yref}) 

# start plotting 
fig, ax = plt.subplots(figsize=(8, 6))
p = sns.lineplot(
    data=data,
    x="d", y="num_iters",
    hue="model", style="model",
    markers=True, dashes=False, linestyle="", #errorbar=None,
    ax=ax
)
for m in MODEL: 
    sns.lineplot(data=dfref, 
                 x="x", y=m, 
                 label=ylabel[m], 
                 ax=ax)

p.set(xlabel="$D$", ylabel="Average Number of Iterations", yscale="linear")
p.set_xticks(X_TICKS)
p.set_xticklabels(str(d) for d in X_TICKS)

#ax.set(xscale="log", yscale="log") # in case, one want to see in the log-log scale

if X_LIM:
    plt.xlim(D_MIN, D_MAX)

if Y_LIM:
    plt.ylim(Y_MIN, Y_MAX)

fig.tight_layout()
plt.savefig("max_plus_mul_log_cgp_sam_prob_1_30_logloglinfit.svg")
plt.show()


==> data/lineplot_tgp_cgp.py <==
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

plt.rcParams.update({"font.size": 16})
plt.rcParams.update({"font.family": "serif"})
plt.rcParams.update({"mathtext.fontset":"cm"})

D_MIN = 1
D_MAX = 10

Y_MIN = 0
Y_MAX = 100000

Y_LIM = False
X_LIM = False

STEP = 1
X_TICKS = [n for n in range(D_MIN, D_MAX + 1, STEP)]
X_TICKS += [D_MAX]

data = pd.read_csv("max_plus_mul_tgp_cgp_1_10.csv")

fig, ax = plt.subplots(figsize=(8, 6))

p = sns.lineplot(
    data=data,
    x="d", y="num_iters",
    hue="model", style="model",
    markers=True, dashes=False,
    ax=ax
)

p.set(xlabel="$D$", ylabel="Average Number of Iterations", yscale="linear")
p.set_xticks(X_TICKS)
p.set_xticklabels(str(d) for d in X_TICKS)


if X_LIM:
    plt.xlim(D_MIN, D_MAX)

if Y_LIM:
    plt.ylim(Y_MIN, Y_MAX)

fig.tight_layout()
plt.savefig("max_plus_mul_tgp_cgp_1_10.svg")
plt.show()

